Refactoring Composite to Visitor and Inverse Transformation in Java

We describe how to use refactoring tools to transform a Java program conforming to the Composite design pattern into a program conforming to the Visitor design pattern with the same external behavior. We also describe the inverse transformation. We use the refactoring tool provided by IntelliJ IDEA.

==> JAVACODE/BASE1/Client.java <==
class Client {

	public static void main(String[] args) {
		
	    Graphic ellipse1 = new Ellipse();
	    Graphic ellipse2 = new Ellipse();
 
	    CompositeGraphic composite0 = new CompositeGraphic();
	    CompositeGraphic composite1 = new CompositeGraphic();
 

	    composite1.add(ellipse1);
	    composite1.add(ellipse2);
 
 
	    composite0.add(composite1);
	    
 
	    composite0.print();
	    composite0.prettyprint();
    }
}


==> JAVACODE/BASE1/CompositeGraphic.java <==
import java.util.ArrayList;

class CompositeGraphic extends Graphic {

    private ArrayList<Graphic> mChildGraphics = new ArrayList<Graphic>();
     
    public void print() {
    	System.out.println("Composite:");
        for (Graphic graphic : mChildGraphics) {
            graphic.print();
        }
    }
    
    public void prettyprint(){
    	System.out.println("Composite " + this + " composed of:");
    	for (Graphic graphic : mChildGraphics) {
            graphic.prettyprint();
        }	
	System.out.println("(end of composite)");
    }
 
    public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
    }
 
    public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
    }
}


==> JAVACODE/BASE1_STATE1/Client.java <==
class Client {

	public static void main(String[] args) {
		
	    Graphic ellipse1 = new Ellipse();
	    Graphic ellipse2 = new Ellipse();
 
	    CompositeGraphic composite0 = new CompositeGraphic();
	    CompositeGraphic composite1 = new CompositeGraphic();
 

	    composite1.add(ellipse1);
	    composite1.add(ellipse2);
 
 
	    composite0.add(composite1);
	    
 
	    composite0.print();
	    composite0.prettyprint();
    }
}


==> JAVACODE/BASE1_STATE1/CompositeGraphic.java <==
import java.util.ArrayList;

class CompositeGraphic extends Graphic {

    //Collection of child graphics.
    private ArrayList<Graphic> mChildGraphics = new ArrayList<Graphic>();
     
    public void printAux(PrintVisitor v) {
		System.out.println("Composite:");
        for (Graphic graphic : mChildGraphics) {
            graphic.printAux(new PrintVisitor());
        }
	}
    
    public void prettyprintAux(PrettyPrintVisitor v) {
		System.out.println("Composite " + this + " composed of:");
    	for (Graphic graphic : mChildGraphics) {
            graphic.prettyprintAux(new PrettyPrintVisitor());
        }	
    	System.out.println("(end of composite)");
	}
 
    public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
    }
 
    public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
    }
}


==> JAVACODE/BASE1_STATE1/Ellipse.java <==
class Ellipse extends Graphic{

    public void printAux(PrintVisitor v) {
		System.out.println("Ellipse :" + this);
	}
    
    public void prettyprintAux(PrettyPrintVisitor v) {
		System.out.println("Ellipse corresponding to the object " + this + ".");
	}
}


==> JAVACODE/BASE1_STATE1/Graphic.java <==
abstract class Graphic {
	
	public abstract void printAux(PrintVisitor v);

	public abstract void prettyprintAux(PrettyPrintVisitor v);

	public void print() {
	    printAux(new PrintVisitor());
	}

	public void prettyprint() {
		prettyprintAux(new PrettyPrintVisitor());
	}

}


==> JAVACODE/BASE1_STATE1/PrettyPrintVisitor.java <==

public class PrettyPrintVisitor {
	public PrettyPrintVisitor() {
	}
}

==> JAVACODE/BASE1_STATE1/PrintVisitor.java <==

public class PrintVisitor {
	public PrintVisitor() {
	}
}

==> JAVACODE/BASE1_STATE1/Test.java <==

public class Test {

}


==> JAVACODE/BASE1_STATE2/Client.java <==
class Client {

	public static void main(String[] args) {
		
	    Graphic ellipse1 = new Ellipse();
	    Graphic ellipse2 = new Ellipse();
 
	    CompositeGraphic composite0 = new CompositeGraphic();
	    CompositeGraphic composite1 = new CompositeGraphic();
 

	    composite1.add(ellipse1);
	    composite1.add(ellipse2);
 
 
	    composite0.add(composite1);
	    
 
	    composite0.print();
	    composite0.prettyprint();
    }
}


==> JAVACODE/BASE1_STATE2/CompositeGraphic.java <==
import java.util.ArrayList;

class CompositeGraphic extends Graphic {

    //Collection of child graphics.
    ArrayList<Graphic> mChildGraphics = new ArrayList<Graphic>();
     
    public void printAux(PrintVisitor v) {
		v.printAux(this);
	}
    
    public void prettyprintAux(PrettyPrintVisitor v) {
		v.prettyprintAux(this);
	}
 
    public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
    }
 
    public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
    }
}


==> JAVACODE/BASE1_STATE2/Ellipse.java <==
class Ellipse extends Graphic{

    public void printAux(PrintVisitor v) {
		v.printAux(this);
	}
    
    public void prettyprintAux(PrettyPrintVisitor v) {
		v.prettyprintAux(this);
	}
}


==> JAVACODE/BASE1_STATE2/Graphic.java <==
abstract class Graphic {
	
	public abstract void printAux(PrintVisitor v);

	public abstract void prettyprintAux(PrettyPrintVisitor v);

	public void print() {
	    printAux(new PrintVisitor());
	}

	public void prettyprint() {
		prettyprintAux(new PrettyPrintVisitor());
	}

}


==> JAVACODE/BASE1_STATE2/PrettyPrintVisitor.java <==

public class PrettyPrintVisitor {
	public PrettyPrintVisitor() {
	}

	public void prettyprintAux(CompositeGraphic compositeGraphic) {
		System.out.println("Composite " + compositeGraphic + " composed of:");
		for (Graphic graphic : compositeGraphic.mChildGraphics) {
	        graphic.prettyprintAux(new PrettyPrintVisitor());
	    }	
		System.out.println("(end of composite)");
	}

	public void prettyprintAux(Ellipse ellipse) {
		System.out.println("Ellipse corresponding to the object " + ellipse + ".");
	}
}

==> JAVACODE/BASE1_STATE2/PrintVisitor.java <==

public class PrintVisitor {
	public PrintVisitor() {
	}

	public void printAux(CompositeGraphic compositeGraphic) {
		System.out.println("Composite:");
	    for (Graphic graphic : compositeGraphic.mChildGraphics) {
	        graphic.printAux(new PrintVisitor());
	    }
	}

	public void printAux(Ellipse ellipse) {
		System.out.println("Ellipse :" + ellipse);
	}
}

==> JAVACODE/BASE1_STATE2/Test.java <==

public class Test {

}


==> JAVACODE/BASE1_STATE3/Client.java <==
class Client {

	public static void main(String[] args) {
		
	    Graphic ellipse1 = new Ellipse();
	    Graphic ellipse2 = new Ellipse();
 
	    CompositeGraphic composite0 = new CompositeGraphic();
	    CompositeGraphic composite1 = new CompositeGraphic();
 

	    composite1.add(ellipse1);
	    composite1.add(ellipse2);
 
 
	    composite0.add(composite1);
	    
 
	    composite0.print();
	    composite0.prettyprint();
    }
}


==> JAVACODE/BASE1_STATE3/CompositeGraphic.java <==
import java.util.ArrayList;

class CompositeGraphic extends Graphic {

    ArrayList<Graphic> mChildGraphics = new ArrayList<Graphic>();
     
	public void accept(Visitor v) {
		v.visit(this);
	}
    
    public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
    }
 
    public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
    }
}


==> JAVACODE/BASE1_STATE3/Test.java <==

public class Test {

}


==> JAVACODE/BASE2_STATE1/Client.java <==
class Client {

	public static void main(String[] args) {
		
	    Graphic ellipse1 = new Ellipse();
	    Graphic ellipse2 = new Ellipse();
 
	    CompositeGraphic composite0 = new CompositeGraphic();
	    CompositeGraphic composite1 = new CompositeGraphic();
 

	    composite1.add(ellipse1);
	    composite1.add(ellipse2);
 
 
	    composite0.add(composite1);
	    
 
	    composite0.print();
	    composite0.prettyprint();
    }
}


==> JAVACODE/BASE2_STATE1/CompositeGraphic.java <==
import java.util.ArrayList;

class CompositeGraphic extends Graphic {

    ArrayList<Graphic> mChildGraphics = new ArrayList<Graphic>();

    public void accept(PrettyPrintVisitor v) {
        v.visit(this);
    }

    public void accept(PrintVisitor v) {
        v.visit(this);
    }

    public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
    }
 
    public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
    }
}


==> JAVACODE/BASE2_STATE2/Client.java <==
class Client {

	public static void main(String[] args) {
		
	    Graphic ellipse1 = new Ellipse();
	    Graphic ellipse2 = new Ellipse();
 
	    CompositeGraphic composite0 = new CompositeGraphic();
	    CompositeGraphic composite1 = new CompositeGraphic();
 

	    composite1.add(ellipse1);
	    composite1.add(ellipse2);
 
 
	    composite0.add(composite1);
	    
 
	    composite0.print();
	    composite0.prettyprint();
    }
}


==> JAVACODE/BASE2_STATE2/CompositeGraphic.java <==
import java.util.ArrayList;

class CompositeGraphic extends Graphic {

    ArrayList<Graphic> mChildGraphics = new ArrayList<Graphic>();

    public void accept(PrettyPrintVisitor v) {
        System.out.println("Composite " + this + " composed of:");
        for (Graphic graphic : mChildGraphics) {
	    graphic.accept(v);
	}
        System.out.println("(end of composite)");
    }

    public void accept(PrintVisitor v) {
        System.out.println("Composite:");
        for (Graphic graphic : mChildGraphics) {
            graphic.accept(v);
        }
    }

    public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
    }
 
    public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
    }
}


==> JAVACODE/BASE2_STATE2/PrettyPrintVisitor.java <==
public class PrettyPrintVisitor extends Visitor {

}

==> JAVACODE/BASE2_STATE2/PrintVisitor.java <==
public class PrintVisitor extends Visitor {

}

==> JAVACODE/BASE2_STATE2/Visitor.java <==
public abstract class Visitor {

}

==> JAVACODE/BASE2_STATE3/Client.java <==
package rapport_October_2011_Testing;
class Client {

	public static void main(String[] args) {
		
	    Graphic ellipse1 = new Ellipse();
	    Graphic ellipse2 = new Ellipse();
 
	    CompositeGraphic composite0 = new CompositeGraphic();
	    CompositeGraphic composite1 = new CompositeGraphic();
 

	    composite1.add(ellipse1);
	    composite1.add(ellipse2);
 
 
	    composite0.add(composite1);
	    
 
	    composite0.print();
	    composite0.prettyprint();
    }
}


==> JAVACODE/BASE2_STATE3/CompositeGraphic.java <==
class CompositeGraphic extends Graphic {

    //Collection of child graphics.
    private ArrayList<Graphic> mChildGraphics = new ArrayList<Graphic>();
    public void accept(PrintVisitor v) {
	    System.out.println("Composite:");
	    for (Graphic graphic : this.mChildGraphics) {
		    graphic.print();
	    }
    }
    public void accept2(PrettyPrintVisitor v) {
	    System.out.println("Composite " + this + " composed of:");
	    for (Graphic graphic : this.mChildGraphics) {
		    graphic.prettyprint();
	    }	
	    System.out.println("(end of composite)");
    }
    public void add(Graphic graphic) {
            mChildGraphics.add(graphic);
    }
    public void remove(Graphic graphic) {
            mChildGraphics.remove(graphic);
    }
    public void print() {
	    accept(new PrintVisitor());
    }
    public void prettyprint() {
		accept2(new PrettyPrintVisitor());
    }
}


==> JAVACODE/BASE2_STATE3/Ellipse.java <==
class Ellipse extends Graphic{

    public void accept(PrintVisitor v) {
		System.out.println("Ellipse :" + this);
    }	
    public void accept2(PrettyPrintVisitor v) {
		System.out.println("Ellipse corresponding to the object " + this + ".");
    }
    public void print() {
	    accept(new PrintVisitor());
    }
    public void prettyprint() {
		accept2(new PrettyPrintVisitor());
    }
}


==> JAVACODE/BASE2_STATE3/Graphic.java <==
abstract class Graphic {
	
	public abstract void print();
	public abstract void prettyprint();

}


==> JAVACODE/BASE2_STATE3/PrettyPrintVisitor.java <==
package rapport_October_2011_Testing;
public class PrettyPrintVisitor extends Visitor {
	public PrettyPrintVisitor() {
	}
}

==> JAVACODE/BASE2_STATE3/PrintVisitor.java <==
package rapport_October_2011_Testing;
public class PrintVisitor extends Visitor {
	public PrintVisitor() {
	}
}

==> JAVACODE/BASE2_STATE3/Visitor.java <==
package rapport_October_2011_Testing;
public abstract class Visitor {

	public Visitor() {
	}

}

==> JAVACODE/BASE2_STATE4/CompositeGraphic.java <==
import java.util.ArrayList;

class CompositeGraphic extends Graphic {

    ArrayList<Graphic> mChildGraphics = new ArrayList<Graphic>();

    public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
    }
 
    public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
    }

    public void print() {
        System.out.println("Composite:");
        for (Graphic graphic : mChildGraphics) {
	    graphic.print();
	}
    }

    public void prettyprint() {
        System.out.println("Composite " + this + " composed of:");
        for (Graphic graphic : mChildGraphics) {
	    graphic.prettyprint();
	}
        System.out.println("(end of composite)");
    }
}


==> JAVACODE/CLASSIC_CLASS_HIERARCHY/INITIAL_PROGRAM/Client.java <==
class Client {

    public static void main(String[] args) {
		
	Square square1 = new Square();
	Ellipse ellipse1 = new Ellipse();

	square1.print();
    System.out.println();
	square1.prettyprint();
    System.out.println();
	ellipse1.print();
    System.out.println();
	ellipse1.prettyprint();
    System.out.println();
    }
}


==> JAVACODE/CLASSIC_CLASS_HIERARCHY/RESULT_VISITOR_PROGRAM/Client.java <==
class Client {

    public static void main(String[] args) {
		
	Square square1 = new Square();
	Ellipse ellipse1 = new Ellipse();

	square1.print();
    System.out.println();
	square1.prettyprint();
    System.out.println();
	ellipse1.print();
    System.out.println();
	ellipse1.prettyprint();
    System.out.println();
    }
}


==> SCHEMAS/GenericType/Client.java <==
class Client {
  public static void main(String[] args) {
    Graphic g1 = new Ellipse (2);
    Graphic g2 = new CompositeGraphic (g1,g1);
    System.out.println (g2.show());
    Integer res = g2.totalPerimeter();
    System.out.println("the total perimeter is "+res);
  }
}


==> SCHEMAS/GenericType/CompositeGraphic.java <==
class CompositeGraphic extends Graphic {
  Graphic g1,g2 ;

  public CompositeGraphic (Graphic g1, Graphic g2){
    this.g1 = g1 ;
    this.g2 = g2 ;
  }
  public <T> T accept(Visitor <T> v){
    return v.visit(this);
  } 
} 


==> SCHEMAS/GenericType/Ellipse.java <==
class Ellipse extends Graphic {
  int perimeter;
  public Ellipse (int perimiter){ this.perimeter=perimeter ;};
	
  public <T> T accept(Visitor <T> v){
    return v.visit(this);
  } 
}


==> SCHEMAS/GenericType/ExprVersion/Add.java <==
class Add extends Expr {
  Expr e1,e2 ;

  public Add (Expr e1, Expr e2){
    this.e1 = e1 ;
    this.e2 = e2 ;
  }
  public <T> T accept(Visitor <T> v){
    return v.visit(this);
  } 
} 


==> SCHEMAS/GenericType/ExprVersion/EvalVisitor.java <==
class EvalVisitor extends Visitor <Integer> {  
  public Integer visit(Num a){
    return a.n;
  }
  public Integer visit(Add a) {
    return a.e1.accept(this) + a.e2.accept(this) ;
  } 
}


==> SCHEMAS/GenericType/ExprVersion/Expr.java <==
abstract class Expr {
  public Integer eval () {
      return (accept (new EvalVisitor())); 
  }
  public String  show () {
      return (accept (new ShowVisitor())); 
  }
  public abstract <T> T accept (Visitor <T> v) ;
}


==> SCHEMAS/GenericType/ExprVersion/Num.java <==
class Num extends Expr {
  int n;
  public Num (int n){ this.n=n ;};
	
  public <T> T accept(Visitor <T> v){
    return v.visit(this);
  } 
}


==> SCHEMAS/GenericType/ExprVersion/ShowVisitor.java <==
class ShowVisitor extends Visitor <String> {
  public String visit(Num a){
    return Integer.toString(a.n);
  }
  public String visit(Add a) {
    return "(" + a.e1.accept(this) +
           "+" + a.e2.accept(this) + ")" ;
  } 
}


==> SCHEMAS/GenericType/Graphic.java <==
abstract class Graphic {
  public Integer totalPerimeter () {
      return (accept (new TotalPerimeterVisitor())); 
  }
  public String  show () {
      return (accept (new ShowVisitor())); 
  }
  public abstract <T> T accept (Visitor <T> v) ;
}


==> SCHEMAS/GenericType/Input/Client.java <==
class Client {
  public static void main(String[] args) {
    Graphic g1 = new Ellipse (2);
    Graphic g2 = new CompositeGraphic (g1,g1);
    System.out.println (g2.show());
    Integer res = g2.totalPerimeter();
    System.out.println("the total perimeter is "+res);
  }
}


==> SCHEMAS/GenericType/Input/CompositeGraphic.java <==
class CompositeGraphic extends Graphic {
  Graphic g1,g2 ;

  public CompositeGraphic (Graphic g1, Graphic g2){
    this.g1 = g1 ;
    this.g2 = g2 ;
  }
  public <T> T accept(Visitor <T> v){
    return v.visit(this);
  } 
} 


==> SCHEMAS/GenericType/Input/Ellipse.java <==
class Ellipse extends Graphic {
  int perimeter;
  public Ellipse (int perimiter){ this.perimeter=perimeter ;};
	
  public <T> T accept(Visitor <T> v){
    return v.visit(this);
  } 
}


==> SCHEMAS/GenericType/Input/Graphic.java <==
abstract class Graphic {
  public Integer totalPerimeter () {
      return (accept (new TotalPerimeterVisitor())); 
  }
  public String  show () {
      return (accept (new ShowVisitor())); 
  }
  public abstract <T> T accept (Visitor <T> v) ;
}


==> SCHEMAS/GenericType/Input/ShowGraphVisitor.java <==
class ShowVisitor extends Visitor <String> {
  public String visit(Ellipse ellipse){
    return Integer.toString(ellipse.perimeter);
  }
  public String visit(CompositeGraphic c) {
    return "(" + c.g1.accept(this) +
           "+" + c.g2.accept(this) + ")" ;
  } 
}


==> SCHEMAS/GenericType/Input/TotalPerimeter.java <==
class TotalPerimeterVisitor extends Visitor <Integer> { 
 
  public Integer visit(Ellipse ellipse){
    return ellipse.perimeter;
  }
  public Integer visit(CompositeGraphic c) {
    return c.g1.accept(this) + c.g2.accept(this) ;
  } 
}


==> SCHEMAS/GenericType/Input/Visitor.java <==
abstract class Visitor <T> {
  public abstract T visit(Ellipse e);
  public abstract T visit(CompositeGraphic c); 
}


==> SCHEMAS/GenericType/Output/Client.java <==
class Client {
  public static void main(String[] args) {
    Graphic g1 = new Ellipse (2);
    Graphic g2 = new CompositeGraphic (g1,g1);
    System.out.println (g2.show());
    Integer res = g2.eval();
    System.out.println("the total perimeter is "+res);
  } }



==> SCHEMAS/GenericType/Output/CompositeGraphic.java <==
class CompositeGraphic extends Graphic {
  Graphic g1,g2 ;

  public CompositeGraphic (Graphic g1, Graphic g2){
    this.g1 = g1 ;
    this.g2 = g2 ;
  }

    public Integer totalPerimeter () {
        return g1.totalPerimeter() + g2.totalPerimeter();
    }



    public String  show () {
        return ("(" + e1.show() +
                "+" + e2.show() + ")");
    }
}


==> SCHEMAS/GenericType/Output/Ellipse.java <==
class Ellipse extends Graphic{
  int perimeter;

  public Ellipse (int perimeter){ this.perimeter=perimeter ;};

    public Integer totalPerimeter () {
        return (perimeter);
    }

    public String  show () {
        return (Integer.toString(perimeter));
    }
}


==> SCHEMAS/GenericType/Output/Graphic.java <==
abstract class Graphic {
    public abstract Integer totalPerimeter();

    public abstract String  show();

}


==> SCHEMAS/GenericType/ShowGraphVisitor.java <==
class ShowVisitor extends Visitor <String> {
  public String visit(Ellipse ellipse){
    return Integer.toString(ellipse.perimeter);
  }
  public String visit(CompositeGraphic c) {
    return "(" + c.g1.accept(this) +
           "+" + c.g2.accept(this) + ")" ;
  } 
}


==> SCHEMAS/GenericType/TotalPerimeter.java <==
class TotalPerimeterVisitor extends Visitor <Integer> { 
 
  public Integer visit(Ellipse ellipse){
    return ellipse.perimeter;
  }
  public Integer visit(CompositeGraphic c) {
    return c.g1.accept(this) + c.g2.accept(this) ;
  } 
}


==> SCHEMAS/GenericType/Visitor.java <==
abstract class Visitor <T> {
  public abstract T visit(Ellipse e);
  public abstract T visit(CompositeGraphic c); 
}


==> SCHEMAS/ImperatifVisitor/Input/Client.java <==
public class Client{
    public static void main(String[] args){
	Graphic g1 = new Ellipse(2);
	Graphic g2 = new CompositeGraphic(g1,g1);	
	g2.totalPerimeter();
	g2.toStringg();	
	int res = g2.getres();
	String resStr = g2.getresStr();
	System.out.println( (new Integer(res)) + "\n");
	System.out.println(resStr);   }
}


==> SCHEMAS/ImperatifVisitor/Input/CompositeGraphic.java <==
class CompositeGraphic extends Graphic {
    Graphic g1, g2  ;
    int res = 0;
    String resStr = "";    
    public CompositeGraphic (Graphic g1, Graphic g2){
	this.g1 = g1; this.g2 = g2;                 }    
    public int getres(){
   	 return (res); }   
    public String getresStr(){
      	 return (resStr);    }
    public void totalPerimeter(){
    	int x ,y;
    	this.g1.totalPerimeter();
    	x = this.g1.getres();
    	this.g2.totalPerimeter();
    	y = this.g2.getres();
    	res = x + y;            }   
    public void toStringg(){
        String x, y;
 	this.g1.toStringg();
 	x = this.g1.getresStr();
 	this.g2.toStringg();
 	y = this.g2.getresStr();
        resStr = x+" + "+y;      }
}


==> SCHEMAS/ImperatifVisitor/Input/Ellipse.java <==
public class Ellipse extends Graphic {
    int perimeter ;
    int res = 0;
    String resStr = "";   
    public Ellipse(int perimeter){
   	 this.perimeter = perimeter;   }   
    public int getres(){
	 return (res);    }
    public String getresStr(){
     return (resStr);	     }
    public void totalPerimeter(){
     res = perimeter;           }
    public void toStringg(){
     resStr = ((Integer)perimeter).toString() : }
}


==> SCHEMAS/ImperatifVisitor/Input/Graphic.java <==
abstract class Graphic{	
    abstract void totalPerimeter ();
    abstract void toStringg ();
    abstract int getres();
    abstract String getresStr();
}



==> SCHEMAS/ImperatifVisitor/Output/Client.java <==
public class Client{

  public static void main(String[] args){
    Graphic g1 = new Ellipse(2);
    Graphic g2 = new CompositeGraphic(g1,g1);

    g2.totalPerimeter();
    g2.toStringg();

    int res = g2.getres();
    String resStr = g2.getresStr();
    System.out.println( (new Integer(res)) + "\n");
    System.out.println(resStr);
  }
}


==> SCHEMAS/ImperatifVisitor/Output/CompositeGraphic.java <==
class CompositeGraphic extends Graphic {
    Graphic g1 ;
    Graphic g2 ;

    int res = 0;
    String resStr = "";

    public CompositeGraphic (Graphic g1, Graphic g2){
	this.g1 = g1;
	this.g2 = g2;
    }

    public int getres(){
   	 return (res);
    }

    public String getresStr(){
      	 return (resStr);
    }

    public void accept(Visitor v) {
        v.visit(this);
    }
}


==> SCHEMAS/ImperatifVisitor/Output/Ellipse.java <==
public class Ellipse extends Graphic {
    int perimeter ;

    int res = 0;
    String resStr = "";

    public Ellipse(int perimeter){
   	 this.perimeter = perimeter;
    }

    public int getres(){
	 return (res);
    }
    public String getresStr(){
     return (resStr);
    }
  
    public void accept(Visitor v) {
        v.visit(this);
    }

}


==> SCHEMAS/ImperatifVisitor/Output/EvalVisitor.java <==
public class TotalVisitor extends Visitor {

    public void visit(Ellipse ellipse) {
        ellipse.res = ellipse.perimeter;
    }

    public void visit(CompositeGraphic compositeGraphic) {
        int x ,y;
        compositeGraphic.g1.accept(new TotalVisitor());
        x = compositeGraphic.g1.getres();
        compositeGraphic.g2.accept(new TotalVisitor());
        y = compositeGraphic.g2.getres();
        compositeGraphic.res = x + y;
    }
}


==> SCHEMAS/ImperatifVisitor/Output/Graphic.java <==
abstract class Graphic{

    void totalPerimeter() {
        accept(new TotalPerimeterVisitor());
    }
    
    void toStringg() {
        accept(new ShowVisitor());
    }
   
    abstract int getres();
    abstract String getresStr();

    public abstract void accept(Visitor v);
}


==> SCHEMAS/ImperatifVisitor/Output/ShowVisitor.java <==
public class ShowVisitor extends Visitor {
  public void visit(Ellipse ellipse) {
   ellipse.resStr = ((Integer) ellipse.perimeter).toString() ;
  }
  public void visit(CompositeGraphic compositeGraphic) {
   String x, y;
   compositeGraphic.g1.accept(new ShowVisitor());
   x = compositeGraphic.g1.getresStr();
   compositeGraphic.g2.accept(new ShowVisitor());
   y = compositeGraphic.g2.getresStr();
   compositeGraphic.resStr = x+" + "+y;
  }
}


==> SCHEMAS/ImperatifVisitor/Output/Visitor.java <==
public abstract class Visitor {
 public abstract void visit(Ellipse ellipse);

 public abstract void visit(CompositeGraphic compositeGraphic);
}


==> SCHEMAS/InterfaceVariante/CompositeGraphic.java <==
package patron_Composite_Interface;
import java.util.ArrayList;

class CompositeGraphic implements Graphic{
	 //Collection de graphiques enfants.
    private ArrayList<Graphic> mChildGraphics = new ArrayList<Graphic>();
 
    //Imprime le graphique.
    public void print() {
        for (Graphic graphic : mChildGraphics) {
            graphic.print();
        }
    }
    
    //Ajouté par AKram : calcul du perimètre
    public void color(){
    	for (Graphic graphic : mChildGraphics) {
            graphic.color();
        }	
    }
 
    //Ajoute le graphique à la composition.
    public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
    }
 
    //Retire le graphique de la composition.
    public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
    }


}


==> SCHEMAS/InterfaceVariante/Ellipse.java <==
package patron_Composite_Interface;

class Ellipse implements Graphic{
	//Imprime le graphique.
    public void print() {
        System.out.println("Impression de l'ellipse  "+this);//this ajouté par Akram
    }
    
    
    //Ajouté par AKram
    public void color(){
    	System.out.println("Coloration de l'ellipse"+this);
    }


}


==> SCHEMAS/InterfaceVariante/Graphic.java <==
package patron_Composite_Interface;


interface Graphic {
	
	public void print();
	//Ajouté par Akram : coloration
	public void color();


}


==> SCHEMAS/InterfaceVariante/Input/Client.java <==
class Client {

  public static void main(String[] args) {
  Graphic ellipse1 = new Ellipse();
	    Graphic ellipse2 = new Ellipse();
 
	    CompositeGraphic composite0 = new CompositeGraphic();
	    CompositeGraphic composite1 = new CompositeGraphic();
 

	    composite1.add(ellipse1);
	    composite1.add(ellipse2);
 
 
	    composite0.add(composite1);
	    
 
	    composite0.print();
	    composite0.prettyprint();
    }
}


==> SCHEMAS/InterfaceVariante/Input/CompositeGraphic.java <==
import java.util.ArrayList;
class CompositeGraphic implements Graphic {
    private ArrayList<Graphic> mChildGraphics = new ArrayList<Graphic>();
    public void print() {
    	System.out.println("Composite:");
        for (Graphic graphic : mChildGraphics) {
            graphic.print();
        }
    }
    public void prettyprint(){
    	System.out.println("Composite " + this + " composed of:");
    	for (Graphic graphic : mChildGraphics) {
            graphic.prettyprint();
        }	
	System.out.println("(end of composite)");
    }
    public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
    }
    public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
    }
}


==> SCHEMAS/InterfaceVariante/Input/Ellipse.java <==
class Ellipse implements Graphic{
    public void print() {
        System.out.println("Ellipse :" + this);
    }
    public void prettyprint(){
    	System.out.println("Ellipse corresponding to the object " + this + ".");
    }
}


==> SCHEMAS/InterfaceVariante/Input/Graphic.java <==
interface Graphic {
	abstract public void print();
	abstract public void prettyprint();
}


==> SCHEMAS/InterfaceVariante/Output/AbstractComposite.java <==
public abstract class AbstractComposite implements Graphic {
    public void print() {
        accept(new PrintVisitor());
    }
    public void prettyprint() {
        accept(new PrettyPrintVisitor());
    }
    public abstract void accept(Visitor v);

}


==> SCHEMAS/InterfaceVariante/Output/Client.java <==
package Interface_Test;

class Client {

  public static void main(String[] args) {
  AbstractComposite ellipse1 = new Ellipse();
	    AbstractComposite ellipse2 = new Ellipse();

	    CompositeGraphic composite0 = new CompositeGraphic();
	    CompositeGraphic composite1 = new CompositeGraphic();


	    composite1.add(ellipse1);
	    composite1.add(ellipse2);


	    composite0.add(composite1);


	    composite0.print();
	    composite0.prettyprint();
    }
}

==> SCHEMAS/InterfaceVariante/Output/CompositeGraphic.java <==
import java.util.ArrayList;
class CompositeGraphic extends AbstractComposite implements Graphic {
  ArrayList<AbstractComposite> mChildGraphics = new ArrayList<AbstractComposite>();
  public void accept(Visitor v){
        v.visit(this);
  }
  public void add(AbstractComposite graphic) {
        mChildGraphics.add(graphic);
  }
  public void remove(AbstractComposite graphic) {
        mChildGraphics.remove(graphic);
  }
  ArrayList<AbstractComposite> getmChildGraphics() {
        return mChildGraphics;
  }
}


==> SCHEMAS/InterfaceVariante/Output/Ellipse.java <==
class Ellipse extends AbstractComposite implements Graphic{
   public void accept(Visitor v){
        v.visit(this);
    }

}


==> SCHEMAS/InterfaceVariante/Output/Graphic.java <==
interface Graphic {
    void print();
    void prettyprint();
    
}


==> SCHEMAS/InterfaceVariante/Output/PrettyPrintVisitor.java <==
public class PrettyPrintVisitor extends Visitor {

    public void visit(CompositeGraphic compositeGraphic) {
        System.out.println("Composite " + compositeGraphic + " composed of:");
        for (AbstractComposite graphic : compositeGraphic.mChildGraphics) {
           graphic.accept(this);
        }
        System.out.println("(end of composite)");
    }

    public void visit(Ellipse ellipse) {
        System.out.println("Ellipse corresponding to the object " + ellipse + ".");
    }
}


==> SCHEMAS/InterfaceVariante/Output/PrintVisitor.java <==
public class PrintVisitor extends Visitor{
    public void visit(CompositeGraphic compositeGraphic) {
        System.out.println("Composite:");
        for (AbstractComposite graphic : compositeGraphic.mChildGraphics) {
            graphic.accept(this);
        }
    }
    public void visit(Ellipse ellipse) {
        System.out.println("Ellipse :" + ellipse);
    }
}


==> SCHEMAS/InterfaceVariante/Output/Visitor.java <==
public abstract class Visitor {
  public abstract void visit(CompositeGraphic compositeGraphic);
  public abstract void visit(Ellipse ellipse);
}


==> SCHEMAS/LoopAccept/CompositeClass.java <==
import java.util.ArrayList;
class CompositeGraphic extends Graphic{
	
  private ArrayList<Graphic> mChildGraphics 
                           = new ArrayList<Graphic>();

  public void accept(Printvisitor v) {
        for (Graphic graphic : getmChildGraphics()) {
            graphic.accept(new PrintVisitor());
        }
  }

  public void accept(ColorVisitor v) {
        for (Graphic graphic : getmChildGraphics()) {
            graphic.accept(new ColorVisitor());
        }
  }

  public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
  }

  public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
  }

  public ArrayList<Graphic> getmChildGraphics() {
        return mChildGraphics;
  }
}


==> SCHEMAS/LoopAccept/Output/ColorVisitor.java <==
public class ColorVisitor extends Visitor {
 public void visit(CompositeGraphic compositeGraphic) {
    compositeGraphic.accept(this);
 }
 public void visit(Ellipse ellipse) {
    System.out.println("Coloration of the Ellipse"+ ellipse +" with the color");
 }
}



==> SCHEMAS/LoopAccept/Output/CompositeClass.java <==
import java.util.ArrayList;
class CompositeGraphic extends Graphic{
	
  private ArrayList<Graphic> mChildGraphics 
                           = new ArrayList<Graphic>();

  public void accept(Printvisitor v) {
        for (Graphic graphic : getmChildGraphics()) {
            graphic.accept(new PrintVisitor());
        }
  }

  public void accept(ColorVisitor v) {
        for (Graphic graphic : getmChildGraphics()) {
            graphic.accept(new ColorVisitor());
        }
  }

  public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
  }

  public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
  }

  public ArrayList<Graphic> getmChildGraphics() {
        return mChildGraphics;
  }
}


==> SCHEMAS/LoopAccept/Output/CompositeGraphic.java <==
import java.util.ArrayList;
class CompositeGraphic extends Graphic{

 private ArrayList<Graphic> mChildGraphics = new ArrayList<Graphic>();
 public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
 }

 public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
 }

 public void accept(Visitor v) {
   for (Graphic graphic : mChildGraphics) {
            graphic.accept(v);
    }
 }

}


==> SCHEMAS/LoopAccept/Output/PrintVisitor.java <==
public class PrintVisitor extends Visitor{
 public void visit(CompositeGraphic compositeGraphic) {
        compositeGraphic.accept(this);
 }
 public void visit(Ellipse ellipse) {
        System.out.println("Printing of "+ ellipse);
 }
}


==> SCHEMAS/LoopAccept/Output/VisitorMethod.java <==
public void visit(CompositeGraphic compositeGraphic) {
        compositeGraphic.accept(this);
}


==> SCHEMAS/LoopAccept/VisitorMethod.java <==
public void visit(CompositeGraphic compositeGraphic) {
        compositeGraphic.accept(this);
}


==> SCHEMAS/MethodParam/CompositeGraphic.java <==
import java.util.ArrayList;
class CompositeGraphic extends Graphic{

 private ArrayList<Graphic> mChildGraphics = 
                new ArrayList<Graphic>();


 public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
 }

 public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
 }

 public void print() {
        for (Graphic graphic : mChildGraphics) {
            graphic.print();
        }
 }

 public void setColor(int c) {
        for (Graphic graphic : mChildGraphics) {
            graphic.setColor(new SetColorVisitor(c).c);
        }
 }

}


==> SCHEMAS/MethodParam/Input/Client.java <==
class Client {

 public static void main(String[] args) {
		
		
    Ellipse ellipse1 = new Ellipse();
    Ellipse ellipse2 = new Ellipse();
    Ellipse ellipse3 = new Ellipse();
    Ellipse ellipse4 = new Ellipse();
 
    CompositeGraphic graphic = new CompositeGraphic();
    CompositeGraphic graphic1 = new CompositeGraphic();
    CompositeGraphic graphic2 = new CompositeGraphic();
 
    graphic1.add(ellipse1);
    graphic1.add(ellipse2);
    graphic1.add(ellipse3);
 
    graphic2.add(ellipse4);
 
    graphic.add(graphic1);
    graphic.add(graphic2);
 
    graphic.print();
    graphic.setColor(4);
 }
}


==> SCHEMAS/MethodParam/Input/CompositeGraphic.java <==
import java.util.ArrayList;
class CompositeGraphic extends Graphic{
	 
 private ArrayList<Graphic> mChildGraphics = new ArrayList<Graphic>();
 
 public void print() {
   System.out.println("Composite:");
   for (Graphic graphic : mChildGraphics) {
            graphic.print();
   }
 }
    
 public void setColor(int c){
   for (Graphic graphic : mChildGraphics) {
            graphic.setColor(c);
   }	
 }
 
 public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
 }
 
 public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
 }

}


==> SCHEMAS/MethodParam/Input/Ellipse.java <==
class Ellipse extends Graphic{

 protected int color ;
	
 public void print() {
  System.out.println("Ellipse with color:"+ color);
 }
    
 public void setColor(int c){
     this.color = c;
 }
}


==> SCHEMAS/MethodParam/Input/Graphic.java <==
abstract class Graphic {

  public abstract void print();
	
  public abstract void setColor(int c);

}


==> SCHEMAS/MethodParam/Output/Client.java <==
class Client {
   static void main(String[] args) {
     Ellipse ellipse1 = new Ellipse();
     Ellipse ellipse2 = new Ellipse();
     Ellipse ellipse3 = new Ellipse();
     Ellipse ellipse4 = new Ellipse();
     CompositeGraphic graphic = new CompositeGraphic();
     CompositeGraphic graphic1 = new CompositeGraphic();
     CompositeGraphic graphic2 = new CompositeGraphic();
     graphic1.add(ellipse1);
     graphic1.add(ellipse2);
     graphic1.add(ellipse3);
     graphic2.add(ellipse4);
     graphic.add(graphic1);
     graphic.add(graphic2);
     graphic.print();
     graphic.setColor(4);
   }
}


==> SCHEMAS/MethodParam/Output/CompositeGraphic.java <==
import java.util.ArrayList;
class CompositeGraphic extends Graphic{
 ArrayList<Graphic> mChildGraphics = 
                       new ArrayList<Graphic>();
 public void accept(Visitor v){
        v.visit(this);
 }
 public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
 }
 public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
 }
 ArrayList<Graphic> getmChildGraphics() {
        return mChildGraphics;
 }
}


==> SCHEMAS/MethodParam/Output/Ellipse.java <==
class Ellipse extends Graphic {
 protected int color ;
 void accept(Visitor v) {
        v.visit(this);  }
}



==> SCHEMAS/MethodParam/Output/Graphic.java <==
abstract class Graphic {
	
  public void print(){
               accept(new PrintVisitor());
  }	 
  public void setColor(int c) {
		accept(new SetColorVisitor(c));
  }
  public abstract void accept(Visitor v);  

}



==> SCHEMAS/MethodParam/Output/PrintVisitor.java <==
public class PrintVisitor extends Visitor {
    public void visit(CompositeGraphic compositeGraphic) {
        System.out.println("Composite:");
        for (Graphic graphic : compositeGraphic.mChildGraphics) {
            graphic.accept(this);
        } }
    public void visit(Ellipse ellipse) {
        System.out.println("Ellipse with color:"+ ellipse.color); }
}



==> SCHEMAS/MethodParam/Output/SetColorVisitor.java <==
public class SetColorVisitor extends Visitor{
    private final int c;
    public SetColorVisitor(int c) {
        this.c = c;               }
    public int getC() {
        return c;     }
    public void visit(CompositeGraphic compositeGraphic) {
        for (Graphic graphic : compositeGraphic.mChildGraphics) {
            graphic.accept(this);
        }    }
    public void visit(Ellipse ellipse) {
        ellipse.color = getC();
    }
}



==> SCHEMAS/MethodParam/Output/Visitor.java <==
public abstract class Visitor {
 public abstract void visit(CompositeGraphic compositeGraphic);
 public abstract void visit(Ellipse ellipse);
}



==> SCHEMAS/MethodParam/ResultImpact/CompositeGraphic.java <==
import java.util.ArrayList;
class CompositeGraphic extends Graphic {
  ArrayList<Graphic> mChildGraphics = new ArrayList<Graphic>();
  public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
  }
  public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
  }
  ArrayList<Graphic> getmChildGraphics() {
        return mChildGraphics;
  }
  public void print() {
      System.out.println("Composite:");
      for (Graphic graphic : mChildGraphics) {
          graphic.print();
      }
  }
  public void setColor(int c) {
      for (Graphic graphic : mChildGraphics) {
          final int c1 = c;
          graphic.setColor(new Object() {
            private final int c = c1;

            public int getC() {
                    return c;
            }
          }.getC());
        }
   }
}


==> SCHEMAS/MethodParam/ResultImpact/Ellipse.java <==
class Ellipse extends Graphic {
 protected int color ;
    public void print() {
        System.out.println("Ellipse with color:"+ color);
    }
    public void setColor(int c) {
        final int c1 = c;
        color = new Object() {
            private final int c = c1;

            public int getC() {
                return c;
            }
        }.getC();
    }
}


==> SCHEMAS/MethodParam/ResultImpact/Graphic.java <==
abstract class Graphic {
    public abstract void print();
    public abstract void setColor(int c);
}


==> SCHEMAS/MethodParam/ResultImpact/SetColorVisitor.java <==
public class SetColorVisitor {

  public int c;
  public SetColorVisitor(int c) {
		this.c = c;
  }
}



==> SCHEMAS/MethodParam/SetColorVisitor.java <==
public class SetColorVisitor {

 public int c;

 public SetColorVisitor(int c) {
		this.c = c;
 }
}



==> SCHEMAS/MultipleLevels/Input/Client.java <==
class Client {
	public static void main(String[] args) {
		
	    Graphic ellipse1 = new Ellipse();
	    Graphic ellipse2 = new ColoredEllipse();
 	    CompositeGraphic composite0 = new CompositeGraphic();
	    CompositeGraphic composite1 = new CompositeGraphic();
 	    composite1.add(ellipse1);
	    composite1.add(ellipse2);
 	    composite0.add(composite1);
	    composite0.print();
	    composite0.prettyprint();
    }
}


==> SCHEMAS/MultipleLevels/Input/ColoredEllipse.java <==
class ColoredEllipse extends Ellipse{
    int color;
    public void print() {
        System.out.println("Ellipse :" + color);
    }
}


==> SCHEMAS/MultipleLevels/Input/CompositeGraphic.java <==
import java.util.ArrayList;
class CompositeGraphic extends Graphic {
 private ArrayList<Graphic> mChildGraphics = new ArrayList<Graphic>();
 public void print() {
   System.out.println("Composite:");
   for (Graphic graphic : mChildGraphics) {
            graphic.print();
   }
 }
 public void prettyprint(){
  System.out.println("Composite " + this + " composed of:");
  for (Graphic graphic : mChildGraphics) {
      graphic.prettyprint();
  }	
  System.out.println("(end of composite)");
 }
 public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
 }
 public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
 }
}


==> SCHEMAS/MultipleLevels/Input/Ellipse.java <==
class Ellipse extends Graphic{

 public void print() {
   System.out.println("Ellipse :" + this);
 }
 public void prettyprint(){
   System.out.println("Ellipse corresponding to the object " + this + ".");
 }
}


==> SCHEMAS/MultipleLevels/Input/Graphic.java <==
abstract class Graphic {
	
	abstract public void print();
	abstract public void prettyprint();

}


==> SCHEMAS/MultipleLevels/Output/Client.java <==
package MultiLevel_Test;

class Client {

	public static void main(String[] args) {

	    Graphic ellipse1 = new Ellipse();
	    Graphic ellipse2 = new ColoredEllipse();

	    CompositeGraphic composite0 = new CompositeGraphic();
	    CompositeGraphic composite1 = new CompositeGraphic();


	    composite1.add(ellipse1);
	    composite1.add(ellipse2);


	    composite0.add(composite1);


	    composite0.print();
	    composite0.prettyprint();
    }
}

==> SCHEMAS/MultipleLevels/Output/ColoredEllipse.java <==
class ColoredEllipse extends Ellipse{

    int color;

    public void accept(Visitor v) {
        v.visit(this);
    }

}


==> SCHEMAS/MultipleLevels/Output/CompositeGraphic.java <==
import java.util.ArrayList;
class CompositeGraphic extends Graphic {
    ArrayList<Graphic> mChildGraphics = new ArrayList<Graphic>();

    public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
    }

    public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
    }

    ArrayList<Graphic> getmChildGraphics() {
        return mChildGraphics;
    }

    public void accept(Visitor v) {
        v.visit(this);
    }
}


==> SCHEMAS/MultipleLevels/Output/Ellipse.java <==
class Ellipse extends Graphic{

    public void accept(Visitor v) {
        v.visit(this);
    }

}


==> SCHEMAS/MultipleLevels/Output/Graphic.java <==
abstract class Graphic {
    public void print() {
        accept(new PrintVisitor());
    }
    public void prettyprint() {
        accept(new PrettyPrintVisitor());
    }
    public abstract void accept(Visitor v);
}


==> SCHEMAS/MultipleLevels/Output/PrettyPrintVisitor.java <==
public class PrettyPrintVisitor extends Visitor {
    public void visit(CompositeGraphic compositeGraphic) {
        System.out.println("Composite " + compositeGraphic + " composed of:");
        for (Graphic graphic : compositeGraphic.mChildGraphics) {
            graphic.accept(this);
        }
        System.out.println("(end of composite)");
    }
    public void visit(Ellipse ellipse) {
        System.out.println("Ellipse corresponding to the object " + ellipse + ".");
    }
    public void visit(ColoredEllipse coloredEllipse) {
        System.out.println("Ellipse :" + coloredEllipse.color);
    }
}


==> SCHEMAS/MultipleLevels/Output/PrintVisitor.java <==
public class PrintVisitor extends Visitor {

    public void visit(CompositeGraphic compositeGraphic) {
        System.out.println("Composite:");
        for (Graphic graphic : compositeGraphic.mChildGraphics) {
            graphic.accept(this);
        }
    }
    public void visit(Ellipse ellipse) {
        System.out.println("Ellipse :" + ellipse);
    }
    public void visit(ColoredEllipse coloredEllipse) {
        System.out.println("Ellipse :" + coloredEllipse.color);
    }

}


==> SCHEMAS/MultipleLevels/Output/Visitor.java <==
public abstract class Visitor {
    public abstract void visit(CompositeGraphic compositeGraphic);
    public abstract void visit(Ellipse ellipse);
    public abstract void visit(ColoredEllipse coloredEllipse);
    
}


==> SCHEMAS/ReturnResult/Add.java <==
class Add extends Expression {
  
  Expression e1, e2;	
  public Add(Expression expr1, Expression expr2){
    e1 = expr1;
    e2 = expr2;
  }

  public int eval (){
    return  e1.eval() + e2.eval();
  }

  public String toStringg(){
    return "(" + e1.toStringg() + "+" + e2.toStringg() + ")";
  }

}


==> SCHEMAS/ReturnResult/Binaire.java <==
abstract class Binaire extends Expression{
	
  Expression e1, e2;
  public Binaire(Expression expr1, Expression expr2){
	e1 = expr1;
	e2 = expr2;
  }

}


==> SCHEMAS/ReturnResult/Const.java <==
class Const extends Expression {

  int integer;
  public Const(int j){
   integer = j;
  }
  public int eval (){
   return integer;
  }
  public String toStringg(){
   return Integer.toString(integer);
  }

}


==> SCHEMAS/ReturnResult/Eval.java <==


public class Eval {
	public Eval() {
	}
}


==> SCHEMAS/ReturnResult/Expression.java <==
abstract class Expression {
	abstract int eval ();
	public abstract String toStringg();

 
}


==> SCHEMAS/ReturnResult/Input/Client.java <==
class Client {
  public static void main(String[] args) {
    Graphic g1 = new Ellipse (2);
    CompositeGraphic g2 = new CompositeGraphic ();
    g2.add(g1);
    g2.add(g1);
    System.out.println (g2.toString());
    Integer res = g2.perimeter();
    System.out.println("the  perimeter is "+res);
  } }



==> SCHEMAS/ReturnResult/Input/CompositeGraphic.java <==
import java.util.ArrayList;

class CompositeGraphic extends Graphic {

    private ArrayList<Graphic> mChildGraphics = new ArrayList<Graphic>();
     
    public Integer perimeter() {
	int acc = 0 ;
        for (Graphic graphic : mChildGraphics) {
            acc += graphic.perimeter();
        }
	return acc;
    }
    
    public String toString(){
	String s ;
    	s = new String ("Composite with: ");
    	for (Graphic graphic : mChildGraphics) {
            s = s.concat(graphic.toString() + ", ");
        }	
	System.out.println("(end)");
	return s;
    }
 
    public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
    }
 
    public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
    }
}


==> SCHEMAS/ReturnResult/Input/Ellipse.java <==
class Ellipse extends Graphic{
  int perimeter;

  public Ellipse (int perimeter){ 
    this.perimeter=perimeter ;};

    public Integer perimeter () {
        return (perimeter);
    }

    public String  toString () {
        return ("Ellipse : " + Integer.toString(perimeter));
    }
}


==> SCHEMAS/ReturnResult/Input/Graphic.java <==
abstract class Graphic{	
    public abstract Integer perimeter ();
    public abstract String toString ();
    
}


==> SCHEMAS/ReturnResult/Output/Client.java <==

class Client {
  public static void main(String[] args) {
    Graphic g1 = new Ellipse(2);
    CompositeGraphic g2 = new CompositeGraphic ();
    g2.add(g1);
    g2.add(g1);
    System.out.println (g2.toString());
    Integer res = g2.perimeter();
    System.out.println("the total perimeter is "+res);
  } }


==> SCHEMAS/ReturnResult/Output/CompositeGraphic.java <==
import java.util.ArrayList;
class CompositeGraphic extends Graphic {
  ArrayList<Graphic> mChildGraphics = 
                  new ArrayList<Graphic>();
  public void add(Graphic graphic) {
        mChildGraphics.add(graphic);
  }
  public void remove(Graphic graphic) {
        mChildGraphics.remove(graphic);
  }
  ArrayList<Graphic> getmChildGraphics() {
        return mChildGraphics;
  }
  public <T> T accept(Visitor<T> v) {
        return v.visit(this);
  }
}


==> SCHEMAS/ReturnResult/Output/Ellipse.java <==
class Ellipse extends Graphic{
  int perimeter;
  public Ellipse (int perimeter){
    this.perimeter=perimeter ;};

    public <T> T accept(Visitor<T> v) {
        return  v.visit(this);
    }
}


==> SCHEMAS/ReturnResult/Output/Graphic.java <==
abstract class Graphic{
    public Integer perimeter() {
        return accept(new PerimeterVisitor());
    }
    public String toString() {
        return accept(new ToStringVisitor());
    }
    public abstract <T> T accept(Visitor<T> v);
}


==> SCHEMAS/ReturnResult/Output/PerimeterVisitor.java <==
public class PerimeterVisitor extends Visitor <Integer>{
  public Integer visit(CompositeGraphic compositeGraphic) {
    int acc = 0 ;
    for (Graphic graphic : compositeGraphic.mChildGraphics) {
        acc += graphic.accept(this);
    }
    return acc;
  }
  public Integer visit(Ellipse ellipse) {
        return (ellipse.perimeter);
  }
}


==> SCHEMAS/ReturnResult/Output/ToStringVisitor.java <==
public class ToStringVisitor extends Visitor <String> {
  public String visit(CompositeGraphic compositeGraphic) {
   String s ;
   s = new String ("Composite with: ");
   for (Graphic graphic : compositeGraphic.mChildGraphics) {
       s = s.concat(graphic.accept(this) + ", ");
   }
   System.out.println("(end)");
      return s;
   }
    public String visit(Ellipse ellipse) {
     return ("Ellipse : " + Integer.toString(ellipse.perimeter));
    }
}


==> SCHEMAS/ReturnResult/Output/TotalPerimeterVisitor.java <==
public class TotalPerimeterVisitor extends Visitor <Integer>{
  public Integer visit(CompositeGraphic compositeGraphic) {
    int acc = 0 ;
    for (Graphic graphic : compositeGraphic.mChildGraphics) {
        acc += graphic.accept(this);
    }
    return acc;
  }
  public Integer visit(Ellipse ellipse) {
        return (ellipse.perimeter);
  }
}


==> SCHEMAS/ReturnResult/Output/Visitor.java <==
public abstract class Visitor <T>{
    public abstract T visit(CompositeGraphic compositeGraphic);
    public abstract T visit(Ellipse ellipse);
}


==> SCHEMAS/ReturnResult/ToStringg.java <==
package composite_after_transfo;

import Expr_Composite.ExprVisiteur;
import Expr_Composite.ExprVisitor;
import Expr_Composite.ExprVisitorr;
import Expr_Composite.ExpressionVisiteur;

public class ToStringg {
	public ToStringg() {
	}
	public String toStringg(Const st){
		return st.toStringg();
	}
	public String toStringg(Add a){
		return a.toStringg();
	}
}


==> SCHEMAS/ReturnResult/client.java <==
class client {

  public static void main(String[] args) {
    Const e1 = new Const(3);
    Const e2 = new Const(4);
    Add a1   = new Add(e1, e2);
    Add a2   = new Add(a1, e2);
    Add a3   = new Add(a1,a2);
    System.out.println(a3.eval());
    System.out.print(a3.toStringg());
   }

}

